Edge-addition monotonicity of positive p-energy fails for every p >= 1

At a 2021 AIM workshop, Guo conjectured that the positive square energy s+ = E+_2 should inherit the familiar edge-addition monotonicity of the spectral radius, rho(G + uv) >= rho(G). That conjecture was subsequently shown to fail at p = 2. Tang, Liu, and Wang then introduced positive p-energy, proved nonmonotonicity for every 1 <= p < 3, and in version 3 of their preprint (26 March 2025) explicitly conjectured that monotonicity should hold for p >= 3. We disprove this conjectured high-exponent extension completely: for every real p > 2 there are infinitely many connected graphs G and nonedges uv such that E+_p(G + uv) < E+_p(G). Together with the Tang-Liu-Wang counterexamples below 3, this shows that no exponent p >= 1 restores the spectral-radius-style monotonicity: positive p-energy can decrease under the addition of an edge for every real p >= 1. The construction is a chain of clique blocks joined by regular bipartite graphs. An equitable quotient converges to Q = I + cA(P_k). For noninteger p, a binomial-series sign argument for a fractional power of I - cA(P_k) gives the required negative endpoint entry. At integer exponents, choosing c across the first spectral threshold leaves exactly one negative eigenvalue, and path locality forces the positive spectral contribution to have negative sign. We also give a fully rational 38-vertex certificate at p = 4 and determine the complete failure interval of a fixed 17-vertex counterexample at p = 3.

==> verify.py <==
#!/usr/bin/env python3
"""Verification package for
'Edge-addition monotonicity of positive p-energy fails for every p >= 1'.

The finite certificates used in the manuscript are checked exactly with SymPy
and fractions.Fraction. Floating-point computations at the end are explicitly
supplementary sanity checks for the asymptotic construction and for the quoted
numerical crossing points of the 17-vertex example.
"""
from fractions import Fraction
import itertools
import math

import mpmath as mp
import numpy as np
import sympy as sp

x = sp.symbols("x")

# ---------------------------------------------------------------------------
# 1. Exact 17-vertex example and its p=2,3,4 sign certificates.
# ---------------------------------------------------------------------------
N = 17
u, v = 0, 1
Ablk = list(range(2, 7))
Bblk = list(range(7, 12))
Cblk = list(range(12, 17))


def build17(add_uv=False):
    M = sp.zeros(N)

    def edge(i, j):
        M[i, j] = M[j, i] = 1

    for X in (Ablk, Bblk, Cblk):
        for i, j in itertools.combinations(X, 2):
            edge(i, j)
    for i in Ablk:
        for j in Cblk:
            edge(i, j)
    for i in Bblk:
        for j in Cblk:
            edge(i, j)
    for j in Bblk:
        edge(u, j)
    for i in Ablk:
        edge(v, i)
    if add_uv:
        edge(u, v)
    return M


G0 = build17(False)
G1 = build17(True)
assert G0[u, v] == 0 and G1[u, v] == 1
Nu = {j for j in range(N) if G0[u, j]}
Nv = {j for j in range(N) if G0[v, j]}
assert Nu.isdisjoint(Nv)

f0 = x**3 - 8 * x**2 - 39 * x + 20
f1 = x**3 - 9 * x**2 - 31 * x + 54
expected0 = sp.expand((x + 1) ** 13 * (x - 5) * f0)
expected1 = sp.expand((x + 1) ** 12 * (x**2 - 3 * x - 9) * f1)
assert sp.expand(G0.charpoly(x).as_expr() - expected0) == 0
assert sp.expand(G1.charpoly(x).as_expr() - expected1) == 0

# Spectral moment changes quoted in the proof.
assert sp.trace(G1**2) - sp.trace(G0**2) == 2
assert sp.trace(G1**3) - sp.trace(G0**3) == 0
assert sp.trace(G1**4) - sp.trace(G0**4) == 42

# Root and sqrt(5) bounds used for rigorous p=2,3,4 signs.
def q0(z):
    return z**3 + 8 * z**2 - 39 * z - 20


def q1(z):
    return z**3 + 9 * z**2 - 31 * z - 54


alo = Fraction(753, 200)      # a > 3.765
bhi = Fraction(454, 125)      # b < 3.632
s5lo = Fraction(559, 250)     # sqrt(5) > 2.236
s5hi = Fraction(2237, 1000)   # sqrt(5) < 2.237
assert q0(alo) < 0
assert q1(bhi) > 0
assert s5lo * s5lo < 5 < s5hi * s5hi

lower2 = alo**2 - bhi**2 + Fraction(9, 2) * s5lo - Fraction(21, 2)
assert lower2 == Fraction(545801, 1_000_000) and lower2 > 0

upper3 = -55 + 27 * s5hi + bhi**3 - alo**3
assert upper3 == Fraction(-59470157, 1_000_000_000) and upper3 < 0

cup = Fraction(3, 2) * (s5hi - 1)
lower4_17 = 43 + alo**4 - bhi**4 - cup**4
assert lower4_17 == Fraction(929118595792143, 16000000000000)
assert lower4_17 > 0

# Ordering facts used by the generalized Descartes argument.
z56 = Fraction(56, 5)
f0Q = lambda q: q**3 - 8 * q**2 - 39 * q + 20
f1Q = lambda q: q**3 - 9 * q**2 - 31 * q + 54
assert f0Q(Fraction(0)) > 0 and f0Q(Fraction(1)) < 0
assert f1Q(Fraction(1)) > 0 and f1Q(Fraction(2)) < 0
assert f0Q(z56) == Fraction(-1924, 125)
assert (-z56 * z56 + 8 * z56 + 34) == Fraction(-46, 25)

# High-precision crossing points (supplementary; exact existence/uniqueness is
# proved analytically in the manuscript from the exact signs above).
mp.mp.dps = 70
roots0 = sorted([mp.mpf(str(r)) for r in sp.nroots(f0, n=70, maxsteps=200)])
roots1 = sorted([mp.mpf(str(r)) for r in sp.nroots(f1, n=70, maxsteps=200)])
x0, X0 = roots0[1], roots0[2]
x1, X1 = roots1[1], roots1[2]
phi3 = mp.mpf(3) * (1 + mp.sqrt(5)) / 2
assert x0 < x1 < phi3 < 5 < X0 < X1


def delta17(p):
    p = mp.mpf(p)
    return -x0**p + x1**p + phi3**p - mp.mpf(5) ** p - X0**p + X1**p


alpha = mp.findroot(delta17, (mp.mpf("2.3"), mp.mpf("2.6")))
beta = mp.findroot(delta17, (mp.mpf("3.0"), mp.mpf("3.2")))
assert abs(alpha - mp.mpf("2.4322519338217608578")) < mp.mpf("1e-19")
assert abs(beta - mp.mpf("3.0408359954191677907")) < mp.mpf("1e-19")

# ---------------------------------------------------------------------------
# 2. Exact 38-vertex p=4 counterexample.
# ---------------------------------------------------------------------------
def path_of_cliques(n=9, k=4, add_uv=False):
    sizes = [1] + [n] * k + [1]
    blocks = []
    s = 0
    for size in sizes:
        blocks.append(list(range(s, s + size)))
        s += size
    M = sp.zeros(s)

    def edge(i, j):
        M[i, j] = M[j, i] = 1

    for bi in range(1, k + 1):
        for i, j in itertools.combinations(blocks[bi], 2):
            edge(i, j)
    for bi in range(k + 1):
        for i in blocks[bi]:
            for j in blocks[bi + 1]:
                edge(i, j)
    if add_uv:
        edge(blocks[0][0], blocks[-1][0])
    return M


J0 = path_of_cliques(9, 4, False)
J1 = path_of_cliques(9, 4, True)
char0 = sp.factor(J0.charpoly(x).as_expr())
char1 = sp.factor(J1.charpoly(x).as_expr())
expectedJ0 = (x + 1) ** 32 * (x**3 - 25 * x**2 + 46 * x + 153) * (x**3 - 7 * x**2 - 98 * x - 9)
expectedJ1 = (x + 1) ** 34 * (x + 7) * (x - 14) * (x**2 - 27 * x + 98)
assert sp.expand(char0 - expectedJ0) == 0
assert sp.expand(char1 - expectedJ1) == 0
assert sp.trace(J1**4) - sp.trace(J0**4) == 74

# Rational upper bounds for absolute values of the three nontrivial negative
# eigenvalues of J0.
aU = Fraction(421, 250)
bU = Fraction(6939, 1000)
cU = Fraction(93, 1000)
qa = lambda z: z**3 + 25 * z**2 + 46 * z - 153
h = lambda z: z**3 + 7 * z**2 - 98 * z + 9
assert qa(Fraction(0)) < 0 and qa(aU) > 0
assert h(Fraction(0)) > 0 and h(cU) < 0
assert h(Fraction(4)) < 0 and h(bU) > 0

zz = sp.symbols("z", real=True)
qapr = 3 * zz**2 + 50 * zz + 46
hpr = 3 * zz**2 + 14 * zz - 98
assert qapr.subs(zz, 0) > 0
assert hpr.subs(zz, sp.Rational(cU.numerator, cU.denominator)) < 0
assert hpr.subs(zz, 4) > 0

margin4 = Fraction(2329) - (aU**4 + bU**4 + cU**4)
assert margin4 == Fraction(1281106782111, 500000000000)
assert margin4 > 0

# Numerical value is supplementary only.
arr0 = np.array(J0.tolist(), dtype=float)
arr1 = np.array(J1.tolist(), dtype=float)
w0 = np.linalg.eigvalsh(arr0)
w1 = np.linalg.eigvalsh(arr1)
delta4 = sum(t**4 for t in w1 if t > 1e-10) - sum(t**4 for t in w0 if t > 1e-10)
assert delta4 < -3.8

# ---------------------------------------------------------------------------
# 3. Supplementary sanity checks for the analytic all-p>2 construction.
# ---------------------------------------------------------------------------
def choose_c_integer(m):
    theta = math.pi / (m + 1)
    lo = 1 / (2 * math.cos(theta))
    if m == 3:
        hi = 1.0
    else:
        cos2 = math.cos(2 * theta)
        hi = min(1.0, 1 / (2 * cos2)) if cos2 > 0 else 1.0
    return (lo + hi) / 2


for m in range(3, 12):
    c = choose_c_integer(m)
    Q = np.eye(m)
    for i in range(m - 1):
        Q[i, i + 1] = Q[i + 1, i] = c
    vals, vecs = np.linalg.eigh(Q)
    assert np.count_nonzero(vals < -1e-11) == 1
    assert np.count_nonzero(np.abs(vals) < 1e-11) == 0
    r = m - 3
    weights = np.array([lam**r if lam > 0 else 0.0 for lam in vals])
    Qplus = (vecs * weights) @ vecs.T
    assert Qplus[0, -1] < -1e-14
    Qr = np.linalg.matrix_power(Q, r)
    assert abs(Qr[0, -1]) < 1e-10


for ptest in [2.01, 2.1, 2.5, 2.9, 3.1, 3.7, 4.2, 4.9, 5.4, 7.3, 10.5, 20.2]:
    k = math.floor(ptest)
    theta = math.pi / (k + 1)
    c = 0.8 / (2 * math.cos(theta))
    Q = np.eye(k)
    for i in range(k - 1):
        Q[i, i + 1] = Q[i + 1, i] = c
    vals, vecs = np.linalg.eigh(Q)
    assert np.min(vals) > 0
    r = ptest - 3
    Qr = (vecs * (vals**r)) @ vecs.T
    assert Qr[0, -1] < 0


print("All exact finite certificates passed.")
print("17-vertex rigorous signs:")
print("  Delta(2) >", float(lower2))
print("  Delta(3) <", float(upper3))
print("  Delta(4) >", float(lower4_17))
print("  alpha ~", mp.nstr(alpha, 24))
print("  beta  ~", mp.nstr(beta, 24))
print("38-vertex p=4 rigorous upper bound: Delta_4 < -", float(margin4))
print("38-vertex numerical Delta_4:", delta4)
print("Analytic-family sanity checks passed for integer m=3,...,11 and sampled noninteger p>2.")

